Kornia: an Open Source Differentiable Computer Vision Library for PyTorch

This work presents Kornia -- an open source computer vision library which consists of a set of differentiable routines and modules to solve generic computer vision problems. The package uses PyTorch as its main backend both for efficiency and to take advantage of the reverse-mode auto-differentiation to define and compute the gradient of complex functions. Inspired by OpenCV, Kornia is composed of a set of modules containing operators that can be inserted inside neural networks to train models to perform image transformations, camera calibration, epipolar geometry, and low level image processing techniques, such as filtering and edge detection that operate directly on high dimensional tensor representations. Examples of classical vision problems implemented using our framework are provided including a benchmark comparing to existing vision libraries.

==> data/sobel_snipet.py <==
# load data: Bx3xHxW
img_batch = load_data_batch(...)

# send data to CUDA
if torch.cuda.is_available():
    img_batch = img_batch.cuda()

# define vision pipeline
sobel_fcn = torch.nn.Sequential(
    kornia.color.RgbToGrayscale(),
    kornia.filters.Sobel(),
)

# distribute data
sobel_fcn = torch.nn.DataParallel(
    sobel_fcn, [device_ids_list]
)

# run the pipeline: Bx1xHxW
img_sobel = sobel_fcn(img_batch)

